Boundary conditions for macroscale waves in an elastic system with microscale heterogeneity

Multiscale modelling aims to systematically construct macroscale models of materials with fine microscale structure. However, macroscale boundary conditions are typically not systematically derived, but rely on heuristic arguments, potentially resulting in a macroscale model which fails to adequately capture the behaviour of the microscale system. We derive the macroscale boundary conditions of the macroscale model for longitudinal wave propagation on a lattice with periodically varying density and elasticity. We model the macroscale dynamics of the microscale Dirichlet, Robin-like, Cauchy-like and mixed boundary value problem. Numerical experiments test the new methodology. Our method of deriving boundary conditions significantly improves the accuracy of the macroscale models. The methodology developed here can be adapted to a wide range of multiscale wave propagation problems.

==> code/eigenvector_wave.m <==
function [distance,v1,d] = eigenvector_wave(ab,v_ori,A_homo_temp,i,B,p,nos)
% to compute the new eigenvector of homogenized equation according to given a,b
% chen chen 06/08/2014.ab are the coefficients of bc. v_ori is
% the micro eigenvectors, A_homo_temp is the macro system
% without coupling of bc. i is the index to be used.
% compare the mid p portion
global nvs2
global nvs
global inf_d
a=ab(1); b=ab(2);
% why is this a different distance to the one coded in wave_numerics?
% Should only code once, and then use many times.

% because we want dist to be a number in the main code. but to
% be able to use the minimization algorithm, the dist result
% has to be a vector.

rowsv=size(v_ori,1);
r=(floor((1-p)/2*rowsv)+1):ceil(rowsv-(1-p)/2*rowsv);%doesnt do anything if p=1
dist=(@(x) min(sum((x-v_ori(r,:)).^2),sum((x+v_ori(r,:)).^2)) );

%A_homo=[1-3/2*a +2*a -1/2*a zeros(size(i(2:end))) 
%   A_homo_temp  
%   zeros(size(i(2:end))) b/2 -2*b 1+3*b/2]; % ab already got a factor of 1/h hided
% changed v1=(;v1(1:end-1,:)+v1(2:end,:))/2 meaning of b x0+adudx=0 xN+bdudx=0 this b is the real b then divide by 2h
A_homo=[1-a a 0 zeros(size(i(2:end))) 
   A_homo_temp  
   zeros(size(i(2:end))) 0 -b 1+b]; % ab already got a factor of 1/h hided
if A_homo(1,2)~=0
    A_homo(1,:)=A_homo(1,:)/A_homo(1,2)*A_homo(2,1);
end
if A_homo(end,end-1)~=0
    A_homo(end,:)=A_homo(end,:)/A_homo(end,end-1)*A_homo(end-1,end);
end
[v1,d]=eig(A_homo,B);
[d,j]=sort(-diag(d));    
v1=v1(:,j);
v1=v1(:,(abs(d)<inf_d)&(d>=0));
d=d((abs(d)<inf_d)&(d>=0));        
v1=v1(:,nvs);
v1=v1*diag(1./sqrt(sum(v1.^2)));%normalise
distance=sqrt(dist(v1(r,nvs2)));

end

==> code/macro_k.m <==
function [K] = macro_k(j,xx)
% K contains lateral coefficients, KC contains cross strand
% coefficients
global discrete kamplitude kphase l h num_of_node_in_a_period_perlayer;

K=1./(1+kamplitude(j).*cos(rem(xx,l)*2*pi/l+kphase(j)));%+5*rand(size(xx));%*((j==2)*10+j~=2);

if discrete==1
    %K=[10.5 21/40]
    %K=[2 0.1 .8 .1 3 .5 .7 2.5 5 .2];
    K=[2 .1;.5 5]'; %[step1 step2] [layer1;layer2]
      %K=[0.1 1 .3 2]; %.5 .7 2.5 5 .2]';
end
nn=round(xx/h+0.5);
if abs(nn-(xx/h+0.5))>0.01
    disp('wrong!');
    return;
end
if discrete==1
    K=K(j,mod(nn-1,num_of_node_in_a_period_perlayer)+1);
end
end



==> code/macro_kc.m <==
function [KC] = macro_kc(j1,j2,xx)
% K contains lateral coefficients, KC contains cross strand
% coefficients
global kcamplitude numberoflayer kcphase l discrete h num_of_node_in_a_period_perlayer;

KC=(j1~=j2)./(1+kcamplitude(j1,j2).*cos(rem(xx,l)*2*pi/l+kcphase(j1,j2)))*.2;

if ((discrete==1) && (numberoflayer~=1))
    KC=[1 .1 ]';
      %K=[0.1 1 .3 2 .5 .7 2.5 5 .2]';
end
nn=round(xx/h+1);
if abs(nn-(xx/h+1))>0.01
    disp('wrong!');
    return;
end
if ((discrete==1) && (numberoflayer~=1))
    KC=KC(mod(nn-1,num_of_node_in_a_period_perlayer)+1);
end
end





==> code/macro_rho.m <==
function [rho] = macro_rho(j,xx)
% K contains lateral coefficients, KC contains cross strand
% coefficients
global discrete rhophase rhoamplitude l h num_of_node_in_a_period_perlayer;

rho=1+rhoamplitude(j).*sin(rem(xx,l)*2*pi/l+rhophase(j));
if discrete==1
    %rho=[1 1 1 1 1 1 1 1 1 1];
    %rho=[.1 2 4 .5 3 .3 4 2 .5 5];
    rho=[1 4 ;2 .5]';%[step1 step2] [layer1;layer2]
end
nn=round(xx/h+1);
if abs(nn-(xx/h+1))>0.01
    disp('rho wrong!');
    return;
end
if discrete==1
    rho=rho(j,mod(nn-1,num_of_node_in_a_period_perlayer)+1)';
end
end



==> code/test.m <==
% solution of two layer periodic wave equation where both spring constant
% and density are periodic. Assume dirichlet boundary condition
% u(0,t)=u(l,t)=0. Assume initial condition
% u(x,0)=sin(pi*x(:))/10 and u_t(x,0)=sin(pi*x(:)).
% use explicity central difference method solve for 0<x<l and
% for 0<t<T using n+1 space points and m+1 time points
% x(1)..x(n+1) and t(1)..t(m+1)
% chen chen 31/03/2014
% modified on 9/05/2015 for full plot
clear
%close all
global inf_d
inf_d=inf; %if d>=inf_d d=inf
global nvs % used in many places so parametrise and set just once
global nvs2 % used in many places so parametrise and set just once
 % compare these eigenvectors
global l num_of_node_in_a_period_perlayer;
global discrete h kamplitude kcamplitude rhoamplitude kphase kcphase rhophase;
numberoflayer=1;
%rng(449)%77
kamplitude=[.999];
%kamplitude=rand(numberoflayer,1);

kphase=rand(numberoflayer,1)*pi*2-pi;
kphase=rand(numberoflayer,1)*pi*2*0+0.1;
kcamplitude=rand(numberoflayer);
kcamplitude=triu(kcamplitude,1)+triu(kcamplitude,1)';
kcphase=rand(numberoflayer)*pi*2-pi;
kcphase=triu(kcphase,1)+(triu(kcphase,1))';
rhoamplitude=rand(numberoflayer,1);
rhophase=rand(numberoflayer,1)*pi*2-pi;
rhoamplitude=[1];
rhophase=rand(numberoflayer,1)*pi*0+0.2;
N=16% number of micro grid intervals in space
L=pi% spatial domain
h=L/N;
x=(0:h:L)';
midportion=1;
discrete=0;%Flag to specify if the user what a distribution for k and rho 
% or the user what manually input k and rho. Default set to zero
% (distribution).
%
%kamplitude=[0.99;0.7;0.8];
%% This cell of code allow me to specify any micro function e.g. 
%non-trig functions

%microscale
num_of_node_in_a_period_perlayer=4%floor(N/num_of_ce7ylls);
num_of_cells=floor((N+1)/num_of_node_in_a_period_perlayer);
num_of_node_in_a_cell=num_of_node_in_a_period_perlayer*numberoflayer;
nvs=1:1%floor(num_of_cells/2);
nvs2=1%:floor(num_of_cells/2);% to optimize these
l=h*num_of_node_in_a_period_perlayer % period for rho and k
nop=L/l%number of period
%% construct rho matrix
rhot=[];
for j=1:numberoflayer
    rhot=[rhot feval(@macro_rho,j,x(1:end))];
end
rhot([1 end],:)=nan;
rhotemp=rhot';
rho=rhotemp(:);
%% construct A
K=zeros(numberoflayer,numberoflayer,num_of_node_in_a_period_perlayer);
KC=K;
K(:,:,num_of_node_in_a_period_perlayer)=diag(macro_k(1:numberoflayer,...
    (x(num_of_node_in_a_period_perlayer)...
    +x(num_of_node_in_a_period_perlayer+1))/2));%when starting the loop we need information about the lateral end spring 
for i=[1:num_of_node_in_a_period_perlayer]
    K(:,:,i)=diag(macro_k(1:numberoflayer,(x(i)+x(i+1))/2));
    for j=1:numberoflayer
        for jj=1:numberoflayer
            KC(j,jj,i)=macro_kc(j,jj,x(i));
        end
    end
    KC(:,:,i)=KC(:,:,i)-diag(sum(KC(:,:,i),2))-(...
        K(:,:,mod(i-2,num_of_node_in_a_period_perlayer)+1)...
        +K(:,:,i));
end


%% write rho and k into txt file for reduce
fid = fopen('parameters.txt', 'w');
for i=[1:num_of_node_in_a_period_perlayer]-1
    for j=0:numberoflayer-1
        fprintf(fid,'k%d%d:=%6.4f;\n',i,j,K(j+1,j+1,i+1));
        fprintf(fid,'rho%d%d:=%6.4f;\n',i,j,feval(@macro_rho,j+1,x(i+1)));
    end
end
for i=[1:num_of_node_in_a_period_perlayer]-1
    for jj=1:numberoflayer-1
        for j=0:jj-1
            fprintf(fid,'kc%d%d%d:=%6.4f;\n',i,j,jj,KC(j+1,jj+1,i+1));
        end
    end
end
fprintf(fid,'nos:=%d;\n',num_of_node_in_a_period_perlayer);
fprintf(fid,'nol:=%d;\n',numberoflayer);
fprintf(fid,';end;\n',numberoflayer);
fclose(fid);
if isunix
    setenv('PATH', [fileread('/etc/paths')]);
    unix('unset DYLD_LIBRARY_PATH;reduce<wstrand_Nstep.red');   
elseif ispc
    dos('d:\reduce-windows32-20110414\reduce<wstrand_Nstep.red')
end  

%% solve equation 
%initialise A and u
%tri diagonal matrix
A=zeros(numberoflayer*(N-1),numberoflayer*(N+1));
count=0;
for i=1:numberoflayer:numberoflayer*(N-1)
    count=count+1;
    A(i:i+numberoflayer-1,i:i+3*numberoflayer-1)=...
        [K(:,:,mod(count-1,num_of_node_in_a_period_perlayer)+1)...
        ,KC(:,:,mod(count,num_of_node_in_a_period_perlayer)+1)...
        ,K(:,:,mod(count,num_of_node_in_a_period_perlayer)+1)];
end;
A=A/h^2;
AA=[eye(numberoflayer) zeros(numberoflayer,numberoflayer*N)   
    A 
    zeros(numberoflayer,numberoflayer*N),eye(numberoflayer)]; % with Dirichlet boundary condition

BB=diag(rho);
BB(1:numberoflayer,1:numberoflayer)=0;
BB(end-numberoflayer+1:end,end-numberoflayer+1:end)=0;

[v_ori,d_ori]=eig(AA,BB);
[d_ori1,j]=sort(-diag(d_ori));
v_ori=v_ori(:,j);

v_ori=v_ori(:,abs(d_ori1)<inf_d);
d_ori=d_ori1(abs(d_ori1)<inf_d); % get rid of inf
v_ori=v_ori*diag(2./sqrt(sum(v_ori.^2)))*diag(sign(sum(v_ori)));%normalise
%v_ori=v_ori*diag(sign(v_ori(2,:))./sqrt(sum(v_ori.^2)));%normalise
% figure(1)
% hist(asinh(d_ori)),xlabel('asinh(eval)'),ylabel('count')
% figure(2)
% plot(x,v_ori(:,1:5)),xlabel('x '),ylabel('v')
% legend(num2str(d_ori(1:5),2))
avg_matrix=[];

v_ori_avg=v_ori(1:numberoflayer:end,:);
for ii=2:numberoflayer
    v_ori_avg=v_ori_avg+v_ori(ii:numberoflayer:end,:);
end
v_ori_avg=v_ori_avg/numberoflayer;

v_ori2=v_ori;
v_ori_avg2=v_ori_avg;
%v_ori2=sqrt(BB)*v_ori; %objectivefunction
%v_ori_avg2=avg_matrix*v_ori2;
v_ori_avg2=v_ori_avg2*diag(1./sqrt(sum(v_ori_avg2.^2)));%normalise
%% solve the homogenized equation

% macroscale equation

konrho=load('macro');


i_homo=2:N;

A_homo_temp=full(-sparse(i_homo-1,i_homo,(2*konrho)/h^2,N-1,N+1) ...
    +sparse(i_homo-1,i_homo-1,konrho/h^2,N-1,N+1) ...
    +sparse(i_homo-1,i_homo+1,konrho/h^2,N-1,N+1));

B=eye(size(A_homo_temp)+[2 0]);
B(1,1)=0;
B(end,end)=0;
%v_ori=v; Do not change the name of things.  
%d_ori=d; Name them properly to start with.
% dig the function ..%%%%%%

[dirichlet_error,v0,d0]=eigenvector_wave( ...
    [0,0],v_ori_avg(:,nvs2),A_homo_temp,i_homo,B,midportion,num_of_node_in_a_period_perlayer);
%plot(x,v_ori(:,nvs),'-',x,v0,':')
%% to compute boundary condition analytically
coe_dudx_left=bcfunction(A(1:num_of_node_in_a_cell,1:num_of_node_in_a_cell+2*numberoflayer),num_of_node_in_a_cell,h,num_of_node_in_a_period_perlayer);

A_end=A((end-(num_of_node_in_a_cell)+1):end,(end-2*num_of_node_in_a_cell+1):end);

endind_col=repmat(2*num_of_node_in_a_cell:-numberoflayer:1,numberoflayer,1);
endind_col=endind_col(:)'-repmat(numberoflayer-1:-1:0,1,2*num_of_node_in_a_period_perlayer)
A_end=A_end(:,endind_col);


coe_dudx_right=bcfunction(A_end,num_of_node_in_a_cell,h,num_of_node_in_a_period_perlayer);



%%
%first set analytical bc then set levenberg search
options = optimset('Algorithm','levenberg-marquardt');

[bestt,df_v_best] = lsqnonlin(@(xx)...
    eigenvector_wave(xx,v_ori_avg2(:,nvs2),A_homo_temp,i_homo,B,midportion,num_of_node_in_a_period_perlayer) ...
    ,[0 0]',[],[],options); 

[besterror,vbest,dbest]=eigenvector_wave(bestt,v_ori_avg(:,nvs2),A_homo_temp,i_homo,B,midportion,num_of_node_in_a_period_perlayer);



a_mapping=coe_dudx_left
b_mapping=-coe_dudx_right
[dist_analysis,v_ana,d_ana]=eigenvector_wave([a_mapping b_mapping],v_ori_avg(:,nvs2)...
    ,A_homo_temp,i_homo,B,midportion,num_of_node_in_a_period_perlayer);

vbest=vbest*diag(sign(sum(vbest.*v_ori_avg(:,nvs))));%sign correction
v0=v0*diag(sign(sum(v0.*v_ori_avg(:,nvs)))); %
v_ana=v_ana*diag(sign(sum(v_ana.*v_ori_avg(:,nvs)))); %
% clf()
% subplot('position',[.1 .75 .8 .2])
% plot(x(2:end),k,x,rho)
% subplot('position',[.1 .1 .8 .6])
% plot(x,v_ori(:,nvs),'-',x,v0,'x',x,vbest,'o',x,v_ana,'>')
% axis([0 L min(min([v_ana vbest v_ori(:,nvs)])) max(max([v_ana vbest v_ori(:,nvs)]))])
% legend('dirichlet','0','best','analysis');
% print -depsc2 compare3
a=bestt(1)% optimal points
b=bestt(2)
df_v_best=sqrt(df_v_best);

dirichlet_error=norm(dirichlet_error)
besterror=norm(besterror)
dist_analysis=norm(dist_analysis)
%besterror-dist_analysis



diffd1_diri=norm((d0(nvs)-d_ori(nvs))./(d_ori(nvs)))
diffd2_lev=norm((dbest(nvs)-d_ori(nvs))./(d_ori(nvs)))
diffd3_map=norm((d_ana(nvs)-d_ori(nvs))./(d_ori(nvs)))
diff1_diri=min(norm(v_ori_avg(:,nvs)-v0,'fro'),norm(v_ori_avg(:,nvs)+v0,'fro'))
diff2_lev=min(norm(v_ori_avg(:,nvs)-vbest,'fro'),norm(v_ori_avg(:,nvs)+vbest,'fro'))
diff3_map=min(norm(v_ana-v_ori_avg(:,nvs),'fro'),norm(v_ana+v_ori_avg(:,nvs),'fro'))
lam_vec_error=[diffd1_diri diff1_diri
    diffd2_lev diff2_lev
    diffd3_map diff3_map]
%(dist_analysis-dirichlet_error)/dist_analysis
%a_analysis
%b_analysis
c=(N/9)


i=1;
figure(1)
%subplot(1.5,1.5,1)

hoc=1;
%plot(xplot,v0(:,i),'b-',xplot,v_ana(:,i),'r--',x/h,v_ori(1:end,i)/(2),'k.');
plot(x/h,v0(:,i)/norm(v0(hoc:end+1-hoc,i)),'b-',x/h,v_ana(:,i)/norm(v_ana(hoc:end+1-hoc,i)),'r--',x/h ...
,v_ori_avg2(:,i)/norm(v_ori_avg2(hoc:end+1-hoc,i))*1,'k.');
%plot(xplot,v0(:,i),'b-',xplot,v_ana(:,i),'r--',x/h,v_ori(1:2:end,i)/sqrt(2),'k+',x/h,v_ori(2:2:end,i)/sqrt(2),'k.');
ll=legend('Macroscale model with Dirichlet boundary conditions','Macroscale model with derived Robin boundary conditions','Microscale model','Location','North')
%set(ll,'color','none');
xlabel('n');ylabel('components of slowest eigenvector')
xlim([0 N]);
ylim([0 .4]);

break

==> geogebra_javascript.js <==
function ggbOnInit() {}

